A remark on the onset of resonance overlap

Chirikov's celebrated criterion of resonance overlap has been widely used in celestial mechanics and Hamiltonian dynamics to detect global instability, but is rarely rigourous. We introduce two simple Hamiltonian systems, each depending on two parameters measuring respectively the distance to resonance overlap and non-integrability. Within some thin region of the parameter plane, classical perturbation theory shows the existence of global instability and symbolic dynamics, thus illustrating Chirikov's criterion.

==> Fig/Old/anna.py <==
## Variant for Anna

import numpy as np
import matplotlib.pyplot as plt

plt.grid(False)
#plt.title('Level curves of $h_0$')

x1 = 4 * np.pi;
x2 = 1.1*x1
plt.axis([-x2, x2, -x2, x2])
plt.axis('equal')

x = np.linspace(-x1,x1,1000)
y = np.linspace(-x1,x1,1000)
x,y = np.meshgrid(x,y)

a = 1
h0 = np.cos(y) - a*np.cos(x)
X= np.linspace(-np.pi, np.pi, 7)
v1 = np.cos(X) - a
v2 = np.cos(X) + a
v = np.unique(np.append(v1,v2))
p = plt.contour(x,y,h0,colors='red',levels=v)
p.ax.axis('off')
#p.ax.xaxis.set_visible(False)
#p.ax.yaxis.set_visible(False)

plt.figure(figsize=(20,10))

plt.show()
#fig.savefig('/home/fejoz/ResonanceOverlap_2016/Fig/h0.eps', format='eps')


==> Fig/Old/resonanceOverlap.py <==
# Level curves of h0

"""

import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif', size='13')

plt.grid(True)
#plt.title('Level curves of $h_0$')

x1 = 2 * np.pi;
x2 = 1.1*x1
plt.axis([-x2, x2, -x2, x2])
plt.axis('equal')

x = np.linspace(-x1,x1,1000)
y = np.linspace(-x1,x1,1000)
x,y = np.meshgrid(x,y)

f, axarr = plt.subplots(1, 3)

a = 0.5
h0 = np.cos(y) - a*np.cos(x)
X= np.linspace(-np.pi, np.pi, 7)
v1 = np.cos(X) - a
v2 = np.cos(X) + a
v = np.unique(np.append(v1,v2))
axarr[0].contour(x,y,h0,colors='k',levels=v)
axarr[0].set_title('$a=1/2$')

a = 1
h0 = np.cos(y) - a*np.cos(x)
X= np.linspace(-np.pi, np.pi, 7)
v1 = np.cos(X) - a
v2 = np.cos(X) + a
v = np.unique(np.append(v1,v2))
axarr[1].contour(x,y,h0,colors='k',levels=v)
axarr[1].set_title('$a=1$')

a = 1.5
h0 = np.cos(y) - a*np.cos(x)
X= np.linspace(-np.pi, np.pi, 7)
v1 = np.cos(X) - a
v2 = np.cos(X) + a
v = np.unique(np.append(v1,v2))
axarr[2].contour(x,y,h0,colors='k',levels=v)
axarr[2].set_title('$a=3/2$')

f.subplots_adjust(wspace=0.5)

fig = plt.gcf()
fig.set_size_inches(7.5,1.75)
plt.show()
#fig.savefig('/home/fejoz/ResonanceOverlap_2016/Fig/h0.eps', format='eps')

"""

# Integration of a perturbation 

import numpy as np
import matplotlib.pyplot as plt
from scipy import * 
from scipy.integrate import odeint  
import sys  

plt.rc('text', usetex=True)
plt.rc('font', family='serif', size='14')
#plt.grid(True)

# H = cos(y) - a*cos(x) + e*cos(x+2*y+t)

def XHpar(z, t, a, e):  
    return [-np.sin(z[1]) - 2.0*e*np.sin(z[0]+2.0*z[1]+t),
            -a*np.sin(z[0]) + e*np.sin(z[0]+2.0*z[1]+t)]

def XH(z, t):
    global a, e
    return XHpar(z,t,a,e)

def DXHpar(z, t, a, e):  
    return [[-2.0*e*cos(z[0]+2.0*z[1]+t), -np.cos(z[1]) - 4.0*e*np.cos(z[0]+2.0*z[1]+t)],
            [-a*np.cos(z[0]), 0]]  

def DXH(z, t):
    global a, e
    return DXHpar(z,t,a,e)

a = 0.8
e = 0.1
CI = [[0.0, 0.1, 500, 0.1]]
for ci in CI:
    print("Conditions initiales : ", ci)
    T = ci[2]
    dt = ci[3]
    t = arange(0, T, dt)  
    z = odeint(XH, ci[0:2], t, Dfun=DXH)  
    plt.plot(z[:,0], z[:,1], 'r-', linewidth='1')
#    plt.plot(z[:,0], z[:,1],ls='dotted')

plt.axis('equal')
#plt.axis([-2*np.pi, 2*np.pi, -2*np.pi, 2*np.pi])
plt.xlabel('$x$')
plt.ylabel('$y$')
fig = plt.gcf()
fig.set_size_inches(7,2)
plt.show()
fig.savefig('/home/fejoz/ResonanceOverlap_2016/Fig/orbit1.eps', format='eps')

a = 0.99
e = 0.1
CI = [[0.0, 0.01, 500, 0.1]]
for ci in CI:
    print("Conditions initiales : ", ci)
    T = ci[2]
    dt = ci[3]
    t = arange(0, T, dt)  
    z = odeint(XH, ci[0:2], t, Dfun=DXH)  
    plt.plot(z[:,0], z[:,1], 'r-', linewidth='1')

plt.axis('equal')
#plt.axis([-2*np.pi, 2*np.pi, -2*np.pi, 2*np.pi])
plt.xlabel('$x$')
plt.ylabel('$y$')
fig = plt.gcf()
fig.set_size_inches(7,7) 
plt.show()
fig.savefig('/home/fejoz/ResonanceOverlap_2016/Fig/orbit2.eps', format='eps')

